Evaluation of Bfloat16, Posit, and Takum Arithmetics in Sparse Linear Solvers

Solving sparse linear systems lies at the core of numerous computational applications. Consequently, understanding the performance of recently proposed alternatives to the established IEEE 754 floating-point numbers, such as bfloat16 and the tapered-precision posit and takum machine number formats, is of significant interest. This paper examines these formats in the context of widely used solvers, namely LU, QR, and GMRES, with incomplete LU preconditioning and mixed precision iterative refinement (MPIR). This contrasts with the prevailing emphasis on designing specialized algorithms tailored to new arithmetic formats. This paper presents an extensive and unprecedented evaluation based on the SuiteSparse Matrix Collection -- a dataset of real-world matrices with diverse sizes and condition numbers. A key contribution is the faithful reproduction of SuiteSparse's UMFPACK multifrontal LU factorization and SPQR multifrontal QR factorization for machine number formats beyond single and double-precision IEEE 754. Tapered-precision posit and takum formats show better accuracy in direct solvers and reduced iteration counts in indirect solvers. Takum arithmetic, in particular, exhibits exceptional stability, even at low precision.

==> data/dynamic_range.c <==
#include <float.h>
#include <math.h>
#include <stdio.h>

#include "util.h"

static int
ieee_get_ne_nm(size_t n, size_t *ne, size_t *nm)
{
	switch (n) {
	case 8:
		*ne = 4;
		*nm = 3;
		break;
	case 16:
		*ne = 5;
		*nm = 10;
		break;
	case 32:
		*ne = 8;
		*nm = 23;
		break;
	case 64:
		*ne = 11;
		*nm = 52;
		break;
	default:
		*ne = 0;
		*nm = 0;
		return 1;
	}

	return 0;
}

static long double
takum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(EULER, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(EULER, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(EULER, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(EULER, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(EULER, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(EULER, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(EULER, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(EULER, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(EULER, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(EULER, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(EULER, 254 + tmp);
	}
}

static long double
takum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(takum_max(n), -1.0);
	}
}

static long double
lintakum_max(size_t n)
{
	long double tmp;

	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	case 2:
		/* set only contains -1, 0, 1 and NaR */
		return 1.0;
	case 3:
		/* max is 011 = 0 1 100 0000 */
		return powl(2.0, 16-1);
	case 4:
		/* max is 0111 = 0 1 110 000000 */
		return powl(2.0, 64-1);
	case 5:
		/* max is 01111 = 0 1 111 0000000 */
		return powl(2.0, 128-1);
	case 6:
		/* max is 011111 = 0 1 111 1000000 */
		return powl(2.0, 192-1);
	case 7:
		/* max is 0111111 = 0 1 111 1100000 */
		return powl(2.0, 224-1);
	case 8:
		/* max is 01111111 = 0 1 111 1110000 */
		return powl(2.0, 240-1);
	case 9:
		/* max is 011111111 = 0 1 111 1111000 */
		return powl(2.0, 248-1);
	case 10:
		/* max is 0111111111 = 0 1 111 1111100 */
		return powl(2.0, 252-1);
	case 11:
		/* max is 01111111111 = 0 1 111 1111110 */
		return powl(2.0, 254-1);
	case 12:
		/* max is 011111111111 = 0 1 111 1111111 */
		return powl(2.0, 255-1);
	default:
		/*
		 * n > 12
		 *
		 * we have the maximum exponent but also fraction bits
		 * that equate to saturated integers of length
		 * n - 12 + 1 (implicit 1 is included here). We
		 * divide the saturated integer by the correct factor
		 * such that the comma is right after the first bit.
		 */
		tmp = (long double)((((size_t)1) << (n - 12 + 1)) - 1) /
		      powl(2.0L, n - 12);
		return powl(2.0, 254 + tmp);
	}
}

static long double
lintakum_min(size_t n)
{
	if (n == 1) {
		return 0.0;
	} else {
		return powl(lintakum_max(n), -1.0);
	}
}

static long double
posit_max(size_t n, size_t eS)
{
	switch (n) {
	case 0:
	case 1:
		/* set only contains 0 and NaR */
		return 0.0;
	default:
		/* n >= 2 */
		return powl(2.0, (1 << eS) * (n - 2));
	}
}

static long double
posit_min(size_t n, size_t eS)
{
	return powl(posit_max(n, eS), -1.0);
}

static long double
ieee_subnormal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2 - nm);
}

static long double
ieee_normal_min(size_t n)
{
	size_t ne, nm;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	return powl(2.0L, -(long double)(((size_t)1) << (ne - 1)) + 2);
}

static long double
ieee_max(size_t n)
{
	size_t ne, nm;
	long double tmp;

	if (ieee_get_ne_nm(n, &ne, &nm)) {
		return NAN;
	}

	tmp = 2.0L;
	tmp -= powl(2.0L, -((long double)nm));
	tmp *= powl(2.0L, (((size_t)1) << (ne - 1)) - 1);

	return tmp;
}

int
main(void)
{
	size_t n;

	/* CSV header */
	printf("n,takum-min,takum-max,lintakum-min,lintakum-max,posit2-min,posit2-max,posit4-min,posit4-max,ieee-subnormal-min,ieee-normal-min,ieee-max\n");

	for (n = 1; n <= 64; n++) {
		printf("%zu,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le,%Le\n", n, takum_min(n), takum_max(n), lintakum_min(n), lintakum_max(n), posit_min(n, 2), posit_max(n, 2), posit_min(n, 4) ,posit_max(n, 4), ieee_subnormal_min(n), ieee_normal_min(n), ieee_max(n));
	}
}


==> data/util.h <==
/* See LICENSE file for copyright and license details. */
#ifndef UTIL_H
#define UTIL_H

#include <stddef.h>

#undef MIN
#define MIN(x, y) ((x) < (y) ? (x) : (y))
#undef MAX
#define MAX(x, y) ((x) > (y) ? (x) : (y))
#undef LEN
#define LEN(x) (sizeof(x) / sizeof(*(x)))

#if 0
#define EULER (2.71828182845904523536028747135266249775724709369995L)
#endif
#define EULER (1.64872127070012814684865078781416357165377610071015L)

extern char *argv0;

void warn(const char *, ...);
void die(const char *, ...);

#undef reallocarray
void *reallocarray(void *, size_t, size_t);
void *ereallocarray(void *, size_t, size_t);

#undef strtonum
long long strtonum(const char *, long long, long long, const char **);
long long estrtonum(const char *, long long, long long);

#endif /* UTIL_H */

